A continuation approach to the optimization of hydropower operations

The instantaneous power generation from a hydroelectric turbine is proportional to the product of head difference and turbine flow. The equation relating power to hydraulic variables is therefore nonlinear. Hence, optimization problems subject to this relation, such as release schedule optimization, are nonconvex and may admit multiple local isolated minima. This renders such problems problematic for use in operational model predictive control. This paper shows that release schedule optimization problems subject to the nonlinear turbine generation equation may be set up using a continuation approach to be both zero-convex and path stable. In this way such optimization problems become suitable for decision support systems based on model predictive control. An example problem is studied, and it is shown that significant productivity gains may be realized using the presented methodology.

==> Counter_plot_of_QDeltaH.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0,0.5,'$\\\\Delta H$')"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10f4bdc18>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "%matplotlib inline\n",
    "\n",
    "from pylab import *\n",
    "import numpy as np\n",
    "\n",
    "x = np.linspace(0, 1, 100)\n",
    "y = np.linspace(0, 1, 100)\n",
    "\n",
    "X, Y = np.meshgrid(x, y)\n",
    "Z = X*Y\n",
    "\n",
    "c =contour(X, Y, Z, cmap=cm.gray, levels=np.linspace(0, 1, 11))\n",
    "clabel(c)\n",
    "xlabel(r'$Q$')\n",
    "ylabel(r'$\\Delta H$')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

